Leveraging Quantum Measurement Randomness for Shot-Efficient Diffusion Models

In quantum computing, the readout always carries finite-shot sampling noise. Suppressing this noise through repeated measurements raises the cost of a quantum neural network (QNN). Meanwhile, a stochastic diffusion sampler deliberately adds randomness at each reverse (generation) step. This paper turns the measurement noise from a liability into a resource. Specifically, we use the noise quantum measurement produces anyway to replace part of the noise the sampler would otherwise inject. We characterize the measurement error as multinomial sampling noise propagated through a trainable linear readout. To connect the circuit's Born probabilities to the denoising task, we further formulate the diffusion process on a bounded zero-sum hyperplane mapped to the probability simplex. Therefore, we can employ a compensation noise to match the mean and covariance of the shot-noise-free linear update under some minimum shot conditions. Solving this condition for the shot count gives a state-dependent adaptive budget. For the denoising diffusion implicit model (DDIM), this budget increases as the sampler becomes more deterministic. On an eight-dimensional Gaussian mixture, the schedule achieves comparable generation quality with $303$ shots per sample against a high-shot reference of $1.6\times10^{6}$, about $5300\times$ fewer. Latent diffusion experiments on MNIST further validate the proposed mechanism for generation in a learned latent space.

==> figures/fig_pipeline_comparison.py <==
"""Generate the standalone vector comparison diagram for Fig. 2.

Run this file with Python and ReportLab. The PDF is written beside this file.
The figure is 7.1 by 3.25 inches; every label is at least 7 pt.
"""

from pathlib import Path
import math

from reportlab.lib import colors
from reportlab.pdfbase.pdfmetrics import stringWidth
from reportlab.pdfgen import canvas


WIDTH, HEIGHT = 7.1 * 72, 3.25 * 72
OUT = Path(__file__).with_suffix(".pdf")
INK = colors.HexColor("#252C32")
LINE = colors.HexColor("#63727A")
PALE = colors.HexColor("#F5F7F8")
QUANTUM = colors.HexColor("#EAF0F5")
GREEN = colors.HexColor("#28695F")
REUSE = colors.HexColor("#E5F1ED")

c = canvas.Canvas(str(OUT), pagesize=(WIDTH, HEIGHT), pageCompression=1)
c.setTitle("Conventional and under-sampled QNN-based diffusion sampling")
c.setAuthor("GTH")
c.setSubject("Reusing measurement randomness in the complete reverse diffusion loop")


def text(x, y, value, size=8, font="Helvetica", align="center", color=INK):
    assert size >= 7
    c.setFillColor(color)
    c.setFont(font, size)
    getattr(c, {"center": "drawCentredString", "left": "drawString", "right": "drawRightString"}[align])(x, y, value)


def arrow(points, color=LINE, width=0.7, head=3.2):
    c.setStrokeColor(color)
    c.setFillColor(color)
    c.setLineWidth(width)
    p = c.beginPath()
    p.moveTo(*points[0])
    for pt in points[1:]:
        p.lineTo(*pt)
    c.drawPath(p)
    x, y = points[-1]
    x0, y0 = points[-2]
    dx, dy = x - x0, y - y0
    norm = math.hypot(dx, dy)
    dx, dy = dx / norm, dy / norm
    p = c.beginPath()
    p.moveTo(x, y)
    p.lineTo(x - head * dx + head * 0.45 * dy, y - head * dy - head * 0.45 * dx)
    p.lineTo(x - head * dx - head * 0.45 * dy, y - head * dy + head * 0.45 * dx)
    p.close()
    c.drawPath(p, fill=1, stroke=0)


def box(x, y, w, h, labels, fill=PALE, stroke=LINE, size=8, bold_first=False):
    c.setStrokeColor(stroke)
    c.setFillColor(fill)
    c.setLineWidth(0.65)
    c.roundRect(x, y, w, h, 2, fill=1, stroke=1)
    leading = size + 1.5
    first_baseline = y + h / 2 + (len(labels) - 1) * leading / 2 - size * 0.34
    for i, line in enumerate(labels):
        font = "Helvetica-Bold" if bold_first and i == 0 else "Helvetica"
        assert stringWidth(line, font, size) <= w - 5, (line, w, size)
        text(x + w / 2, first_baseline - i * leading, line, size, font)


BOXES = [
    (26, 74, ["State + time", "encoding"]),
    (112, 54, ["QNN", "denoiser"]),
    (178, 74, ["Measurement", "Many shots"]),
    (264, 64, ["Classical", "readout"]),
    (340, 65, ["Reverse", "update"]),
    (417, 68, ["Next", "state"]),
]


def main_chain(y, proposed=False):
    for i, (x, w, labels) in enumerate(BOXES):
        if i == 2 and proposed:
            labels = ["Measurement", "Adaptive finite shots"]
        fill = QUANTUM if i == 1 else PALE
        stroke = LINE
        if i == 2 and proposed:
            fill, stroke = REUSE, GREEN
        box(x, y, w, 26, labels, fill=fill, stroke=stroke, size=7.3 if i == 2 else 8)
        if i + 1 < len(BOXES):
            arrow([(x + w, y + 13), (BOXES[i + 1][0], y + 13)])

    # Generation begins from noise. The current iterate enters the first box.
    text(63, y + 35, "Random initial noise", 7.4)
    arrow([(63, y + 31), (63, y + 26)])

    # The same next-state output is either iterated or returned at termination.
    loop_y = y - 12
    arrow([(451, y), (451, loop_y), (63, loop_y), (63, y)])
    text(235, loop_y - 10, "Repeat reverse steps", 7.3)
    arrow([(451, loop_y), (451, y - 30)])
    text(457, y - 24, "Final step", 7.0, align="left")
    text(451, y - 40, "Generated sample", 7.5, "Helvetica-Bold")


# Panel (a): a precise denoiser estimate, then all the prescribed sampler noise.
text(7, 224, "(a) Conventional: high-precision readout", 9, "Helvetica-Bold", align="left")
text(WIDTH - 7, 224, "Same trained QNN and readout in both panels", 7.0, align="right", color=LINE)
main_chain(180)
box(304, 209, 137, 13, ["Prescribed diffusion noise"], size=7.3)
arrow([(372.5, 209), (372.5, 206)])

# A fine divider separates the two independently complete sampling loops.
c.setLineWidth(0.45)
c.setStrokeColor(colors.HexColor("#CBD2D6"))
c.line(7, 133, WIDTH - 7, 133)

# Panel (b): finite-shot fluctuations supply part of the reverse-step randomness.
text(7, 123, "(b) Proposed: use quantum measurement randomness", 9, "Helvetica-Bold", align="left", color=GREEN)
main_chain(44, proposed=True)

# Two named covariance inputs make the residual-noise construction explicit.
box(175, 101, 135, 14, ["Measurement-error covariance"], size=7.1)
box(333, 101, 152, 14, ["Target diffusion noise budget"], size=7.1)
box(321, 78, 126, 17, ["Residual-noise construction"], fill=REUSE, stroke=GREEN, size=7.3)
arrow([(215, 70), (215, 101)], color=GREEN)
arrow([(310, 108), (316, 108), (316, 86.5), (321, 86.5)], color=GREEN)
arrow([(409, 101), (409, 95)], color=GREEN)
arrow([(372.5, 78), (372.5, 70)], color=GREEN)

c.showPage()
c.save()
print(f"Wrote {OUT} ({WIDTH:.1f} x {HEIGHT:.1f} pt; 7.1 x 3.25 in)")

